Iterative Optimization Annotation Pipeline and ALSS-YOLO-Seg for Efficient Banana Plantation Segmentation in UAV Imagery

Precise segmentation of Unmanned Aerial Vehicle (UAV)-captured images plays a vital role in tasks such as crop yield estimation and plant health assessment in banana plantations. By identifying and classifying planted areas, crop area can be calculated, which is indispensable for accurate yield predictions. However, segmenting banana plantation scenes requires a substantial amount of annotated data, and manual labeling of these images is both time-consuming and labor-intensive, limiting the development of large-scale datasets. Furthermore, challenges such as changing target sizes, complex ground backgrounds, limited computational resources, and correct identification of crop categories make segmentation even more difficult. To address these issues, we proposed a comprehensive solution. Firstly, we designed an iterative optimization annotation pipeline leveraging SAM2's zero-shot capabilities to generate high-quality segmentation annotations, thereby reducing the cost and time associated with data annotation significantly. Secondly, we developed ALSS-YOLO-Seg, an efficient lightweight segmentation model optimized for UAV imagery. The model's backbone includes an Adaptive Lightweight Channel Splitting and Shuffling (ALSS) module to improve information exchange between channels and optimize feature extraction, aiding accurate crop identification. Additionally, a Multi-Scale Channel Attention (MSCA) module combines multi-scale feature extraction with channel attention to tackle challenges of varying target sizes and complex ground backgrounds.

==> figure.py <==
import os
from PIL import Image

# 定义源文件夹和目标文件夹
source_folder = 'figure'
target_folder = 'figure-LR'

# 创建目标文件夹（如果不存在）
os.makedirs(target_folder, exist_ok=True)

# 获取源文件夹中所有 .png 文件
# png_files = [f for f in os.listdir(source_folder) if f.endswith('.png')]
png_files = [f for f in os.listdir(source_folder)]
# 压缩并保存每个 .png 文件
for png_file in png_files:
    source_file_path = os.path.join(source_folder, png_file)
    target_file_path = os.path.join(target_folder, png_file)
    
    # 打开图像并进行压缩
    with Image.open(source_file_path) as img:
        # 将图像转换为RGBA模式以确保透明度
        img = img.convert('RGBA')
        
        # 调整图像大小（例如减半），进一步减少文件大小
        img = img.resize((img.width // 2, img.height // 2), Image.LANCZOS)
        
        # 压缩并保存图像
        img.save(target_file_path, format='PNG', optimize=True, quality=50)

    print(f'Compressed {source_file_path} and saved to {target_file_path}')

==> javeri.py <==
import matplotlib.pyplot as plt

# Define the data
x = ['10%', '20%', '50%', '100%']
miou = [0.8809, 0.9039, 0.9120, 0.9378]
map_values = [0.954, 0.959, 0.989, 0.993]
f1_scores = [0.89, 0.90, 0.96, 0.99]

# Create the plot
plt.figure(figsize=(10, 6))
plt.plot(x, miou, marker='o', label='mIoU', color='blue')
plt.plot(x, map_values, marker='s', label='mAP50(mask)', color='orange')
plt.plot(x, f1_scores, marker='^', label='F1', color='green')

# Annotate the data points with their exact values
for i, value in enumerate(miou):
    plt.text(i, value - 0.01, f'{value:.4f}', fontsize=9, color='blue', ha='center')

for i, value in enumerate(map_values):
    plt.text(i, value - 0.01, f'{value:.3f}', fontsize=9, color='orange', ha='center')

for i, value in enumerate(f1_scores):
    plt.text(i, value - 0.01, f'{value:.2f}', fontsize=9, color='green', ha='center')

# Add titles and labels
plt.xlabel('Fine bounding boxes ratio', fontsize=14)
plt.ylabel('Scores', fontsize=14)
plt.xticks(x)
plt.ylim(0.85, 1.0)  # Set the y-axis limit for better visibility

# Add a legend
plt.legend(loc='upper left')

# Show the plot
plt.tight_layout()
plt.savefig('figure-HD/javeri.png', dpi=400)
